Spatial Analysis of the Association between School Proximity and Crime in Philadelphia

We use high resolution data to investigate the association between crime incidence and proximity to different types of public schools over the past fifteen years in the city of Philadelphia. We employ two statistical methods, regression modeling and propensity score matching, in order to better isolate the association between crime and school proximity while controlling for the demographic, economic, land use and disorder characteristics of the surrounding neighborhood. With both of these approaches, we find significantly increased crime incidence near to public schools regardless of crime outcome, educational level and time period. The effect of school proximity on crime varies substantially depending on whether or not school is in session, as well as between different types of crime and educational levels of the school. We see the largest effects of school proximity on crime for violent crimes near to high schools during their in-session time periods. Our results support several theories which suggest that crime should be elevated near to schools, as well as finding significant associations between crime and other aspects of the built environment.

==> makepaper.sh <==
pdflatex urban.school.proximity.arxiv
bibtex urban.school.proximity.arxiv
pdflatex urban.school.proximity.arxiv
bibtex urban.school.proximity.arxiv
pdflatex urban.school.proximity.arxiv
bibtex urban.school.proximity.arxiv
pdflatex urban.school.proximity.arxiv
bibtex urban.school.proximity.arxiv

